The statistical and dynamic modeling of the first part of the 2013-2014 Euromaidan protests in Ukraine: The Revolution of Dignity and preceding times

Ukraine's tug-of-war between Russia and the West has had significant and lasting consequences for the country. In 2013, Viktor Yanukovych, the Ukrainian president aligned with Russia, opted against signing an association agreement with the European Union. This agreement aimed to facilitate trade and travel between the EU and Ukraine. This decision sparked widespread protests that coalesced in Kyiv's Maidan Square, eventually becoming known as the Euromaidan protests. In this study, we analyze the protest data from 2013, sourced from Ukraine's Center for Social and Labor Research. Despite the dataset's limitations and occasional inconsistencies, we demonstrate the extraction of valuable insights and the construction of a descriptive model from such data. Our investigation reveals a pre-existing state of self-excitation within the system even before the onset of the Euromaidan protests. This self-excitation intensified during the Euromaidan protests. A statistical analysis indicates that the government's utilization of force correlates with increased future protests, exacerbating rather than quelling the protest movement. Furthermore, we introduce the implementation of Hawkes process models to comprehend the spatiotemporal dynamics of the protest activity. Our findings highlight that, while protest activities spread across the entire country, the driving force behind the dynamics of these protests was the level of activity in Kyiv. Furthermore, in contrast to prior research that emphasized geographical proximity as a key predictor of event propagation, our study illustrates that the political alignment among oblasts, which are the distinct municipalities comprising Ukraine, had a more profound impact than mere geographic distance. This underscores the significance of social and cultural factors in molding the trajectory of political movements.

==> Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "e959a3b2-c928-4121-9833-e7a08b9c5b4b",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "5aac7087-faf9-4149-b065-1ed3e5b693b4",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "b'desktop-91sijjh\\\\yassin'\n"
     ]
    }
   ],
   "source": [
    "from subprocess import check_output\n",
    "user_name = check_output('whoami').strip()\n",
    "print(user_name)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "b9f14ed9-58a6-4cb5-a739-ed7f33677aae",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'eps'"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import os\n",
    "files = [f for f in os.listdir('.') if os.path.isfile(f)]\n",
    "files[0][-3:]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "6b18f39c-1616-4cb1-9581-8aedcfba7668",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "from PIL import Image\n",
    "from PIL import EpsImagePlugin\n",
    "# EpsImagePlugin.gs_windows_binary =  r'C:\\Program Files (x86)\\gs\\gs10.03.1\\bin'\n",
    "\n",
    "for f in files:\n",
    "    if f[-3:] == 'eps':\n",
    "        eps_image = Image.open(f)\n",
    "        eps_image.load(scale=10)\n",
    "        eps_image.save(\"new images\\\\\" +f[:-3]+'png', format='png')\n",
    "         "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6053a9fc-ad2b-4fda-9a8f-857c3c72e58c",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

